Statistical Advantage of Softmax Attention: Insights from Single-Location Regression

Large language models rely on attention mechanisms with a softmax activation. Yet the dominance of softmax over alternatives (e.g., component-wise or linear) remains poorly understood, and many theoretical works have focused on the easier-to-analyze linearized attention. In this work, we address this gap through a principled study of the single-location regression task, where the output depends on a linear transformation of a single input token at a random location. Building on ideas from statistical physics, we develop an analysis of attention-based predictors in the high-dimensional limit, where generalization performance is captured by a small set of order parameters. At the population level, we show that softmax achieves the Bayes risk, whereas linear attention fundamentally falls short. We then examine other activation functions to identify which properties are necessary for optimal performance. Finally, we analyze the finite-sample regime: we provide an asymptotic characterization of the test error and show that, while softmax is no longer Bayes-optimal, it consistently outperforms linear attention. We discuss the connection with optimization by gradient-based algorithms.

==> anc/BO_maxSLR.py <==
import sys
import numpy as np
from scipy import special, integrate

"""
Computes the Bayes-optimal risk at finite sample complexity for the max-SLR at nu=+∞. Prints (m_v, m_k, risk).
alpha : float ; sample complexity.
L : int ; sequence length.
initI : bool ; if true starts from an informed initialization ; if false starts from an uninformed initialization.
"""

alpha = float(sys.argv[1])
L = int(sys.argv[2])
initI = int(sys.argv[3])

nMC = int(1e4)
tol = 1e-5
tMax = 150

xis, zetas = np.random.randn(nMC,L), np.random.randn(nMC,L)
ys = np.random.randn(nMC)

def logErf(xs):
    """
    Computes log(1/2+erf(x)/2) in a stable manner for small x.
    """
    output = 0.*xs
    mask = xs>-4
    output[mask] = np.log(1/2+special.erf(xs[mask])/2)
    output[~mask] = -xs[~mask]**2-np.log(2)-np.log(np.pi)/2-np.log(np.abs(xs[~mask]))
    return output
    
def _h(e, gamma, R):
    gammaI = list(range(len(gamma)))
    gammaI.remove(e)
    i = integrate.quad(lambda chi: np.exp(-(chi-gamma[e])**2/2/R +\
                                           np.sum(logErf((chi-gamma[gammaI])/np.sqrt(2*R)))), \
                       gamma[e]-10*np.sqrt(R), gamma[e]+10*np.sqrt(R), epsabs=tol, epsrel=tol)[0]
    return i*L/np.sqrt(2*np.pi*R)

def _df_h(e, f, gamma, R):
    gammaI = list(range(len(gamma)))
    gammaI.remove(e)
    if e==f:
        i = integrate.quad(lambda chi: (chi-gamma[e])/R*np.exp(-(chi-gamma[e])**2/2/R +\
                                                               np.sum(logErf((chi-gamma[gammaI])/np.sqrt(2*R)))), \
                           gamma[e]-10*np.sqrt(R), gamma[e]+10*np.sqrt(R), epsabs=tol, epsrel=tol)[0]
        return i*L/np.sqrt(2*np.pi*R)
    else:
        gammaI.remove(f)
        i = integrate.quad(lambda chi: np.exp(-(chi-gamma[e])**2/2/R-(chi-gamma[f])**2/2/R +\
                                               np.sum(logErf((chi-gamma[gammaI])/np.sqrt(2*R)))), \
                           gamma[e]-10*np.sqrt(R), gamma[e]+10*np.sqrt(R), epsabs=tol, epsrel=tol)[0]
        return -i*L/(2*np.pi*R)

def _mC(mk, mv):
    R = 1-mk
    V = 1-mv
    integrMkC, integrMvC = np.zeros(nMC), np.zeros(nMC)
    
    for n in range(nMC):
        gamma = np.sqrt(mk)*xis[n,:]
        omega = np.sqrt(mv)*zetas[n,:]
        hs = np.array([_h(l, gamma, R) for l in range(L)])
        df_h0, df_h1 = _df_h(0, 0, gamma, R), _df_h(1, 0, gamma, R)
        
        n0 = df_h0**2*np.exp(-(np.sqrt(1-mv)*ys[n]-omega[0])**2/2)
        n0 += 2*(L-1)*df_h0*df_h1*np.exp(-(ys[n]-omega[1])**2/2/V)
        d0 = hs[0]*np.exp(-(np.sqrt(1-mv)*ys[n]-omega[0])**2/2)
        d0 += np.sum(hs[1:]*np.exp(-(ys[n]-omega[1:])**2/2/V))
        n1 = (L-1)*df_h1**2*np.exp(-(np.sqrt(1-mv)*ys[n]-omega[1])**2/2)
        if L>2:
            n1 += (L**2-3*L+2)*df_h1*_df_h(2, 0, gamma, R)*np.exp(-(ys[n]-omega[2])**2/2/V)
        d1 = hs[1]*np.exp(-(np.sqrt(1-mv)*ys[n]-omega[1])**2/2)
        d1 += hs[0]*np.exp(-(ys[n]-omega[0])**2/2/V)+np.sum(hs[2:]*np.exp(-(ys[n]-omega[2:])**2/2/V))
        integrMkC[n] = n0/d0+n1/d1
        
        n0 = _h(0, gamma, R)*np.exp(-(np.sqrt(1-mv)*ys[n]-omega[0])**2/2)*(np.sqrt(1-mv)*ys[n]-omega[0])**2/V
        d0 = hs[0]*np.exp(-(np.sqrt(1-mv)*ys[n]-omega[0])**2/2)
        d0 += np.sum(hs[1:]*np.exp(-(ys[n]-omega[1:])**2/2/V))
        integrMvC[n] = n0/d0
        
    return alpha*np.mean(integrMkC), alpha*np.mean(integrMvC)

def _err(mk, mv):
    R = 1-mk
    integr = np.zeros(nMC)
    
    for n in range(nMC):
        gamma = np.sqrt(mk)*xis[n,:]
        integr[n] = _h(0, gamma, R)**2

    return 1-mv*np.mean(integr)/L

if initI:
    mv, mk = 1-1e-2, 1-1e-2
else:
    mv, mk = 0.1, 0.1

for t in range(tMax):
    mkC, mvC = _mC(mk, mv)
    mkN, mvN = mkC/(1+mkC), mvC/(1+mvC)
    mkN = min(mkN, 1-2e-2)
    mvN = min(mvN, 1-1e-6)
        
    diff = max(abs(mv-mvN), abs(mk-mkN))
    mv, mk = mvN, mkN
    
    if t>5 and diff<tol:
        break
    
print("{}, {}, {}".format(mv, mk, _err(mk, mv)))


==> anc/BO_pop.py <==
import sys
import numpy as np

"""
Computes the Bayes risk, for the population loss.
nu : float ; signal strength.
Lmax : int ; sequence length.
Lrandom : bool ; if true the sequence lengths are random uniform in [1, Lmax] ; if false the sequence lengths are Lmax.
model : in ["spiked", "max"] ; choice of the model between the spiked-SLR or the max-SLR.
"""

nu = float(sys.argv[1])
Lmax = int(sys.argv[2])
Lrandom = int(sys.argv[3])
model = sys.argv[4]
assert model in ["spiked", "max"]

nMC = int(3e6)

def _err(mv, mk, nu, l):
    chis = np.random.normal(0, 1, (l, nMC))
    if model=="spiked":
        err = np.mean(1/(1+np.sum(np.exp(np.sqrt(nu*mk)*(chis[1:,:]-chis[0,:]-np.sqrt(nu*mk))), axis=0)))
    elif model=="max":
        err = l*np.mean(1/(1+np.sum(np.exp(nu*mk*(chis[1:,:]-chis[0,:])), axis=0))**2)
    return 1-mv*err

mv, mk = 1, 1
err = 0

if Lrandom:
    for l in range(1,Lmax+1):
        err += _err(mv, mk, nu, l)
    err /= Lmax
else:
    err = _err(mv, mk, nu, Lmax)

print(err)


==> anc/BO_spikedSLR.py <==
import sys
import numpy as np

"""
Computes the Bayes-optimal risk at finite sample complexity for the max-SLR at nu=+∞. Prints (m_v, m_k, risk).
alpha : float ; sample complexity.
nu : float ; signal strength.
L : int ; sequence length.
initI : bool ; if true starts from an informed initialization ; if false starts from an uninformed initialization.
"""

alpha = float(sys.argv[1])
nu = float(sys.argv[2])
L = int(sys.argv[3])
initI = int(sys.argv[4])

nMC = int(1e6)
tMax = 300

zetasV = np.random.normal(0, 1, (L, nMC))
zetasK = np.random.normal(0, 1, (L, nMC))
ys = np.random.normal(0, 1, nMC)

def _update(mv, mk):
    mvC = -nu*mk+np.sqrt(nu*mk)*(zetasK[1:,:]-zetasK[0,:])-(ys-np.sqrt(mv)*zetasV[1:,:])**2/2/(1-mv) \
            +(ys*np.sqrt(1-mv)-zetasV[0,:]*np.sqrt(mv))**2/2
    mvC = alpha*np.mean((np.sqrt(1-mv)*ys-np.sqrt(mv)*zetasV[0,:])**2/(1+np.sum(np.exp(mvC), axis=0)))/(1-mv)
    
    mkC = -nu*mk+np.sqrt(nu*mk)*(zetasK[1:,:]-zetasK[0,:])-(ys-np.sqrt(mv)*zetasV[1:,:])**2/2/(1-mv) \
            +(ys*np.sqrt(1-mv)-zetasV[0,:]*np.sqrt(mv))**2/2
    mkC = alpha*nu*np.mean(1/(1+np.sum(np.exp(mkC), axis=0)))

    return mvC/(1+mvC), mkC/(1+mkC)

def _err(mv, mk):
    mse = np.mean(1/(1+np.sum(np.exp(np.sqrt(nu*mk)*(zetasK[1:,:]-zetasK[0,:]-np.sqrt(nu*mk))), axis=0)))
    return 1-mv*mse


if initI:
    mv, mk = 1-1e-4, 1-1e-4
else:
    mv, mk = 0.1, 0.1

for t in range(tMax):
    mvN, mkN = _update(mv, mk)
    mvC, mkC = mv/(1-mv), mk/(1-mk)
        
    diff = max(abs(mv-mvN), abs(mk-mkN))
    mv, mk = mvN, mkN
    
    if t>5 and (diff<1e-8 or mv>1-1e-6):
        break

print("{}, {}, {}".format(mv, mk, _err(mk, mv)))


==> anc/att.py <==
import sys
import numpy as np
from scipy import optimize

"""
Computes the risk of the attention at finite sample complexity. Prints (m_v, m_k, q_v, q_k, V_v, V_k, risk).
alpha : float ; sample complexity.
nu : float or "inf" ; signal strength.
L : int ; sequence length.
model : in ["spiked", "max"] ; choice of the model between the spiked-SLR or the max-SLR.
rv : float ; regularization on v.
rk : float ; regularization on k.
sigmaT : in ["lin", "softmax"] ; choice of the activation function between linear and softmax.
initI : bool ; if true starts from an informed initialization ; if false starts from an uninformed initialization.
"""

alpha = float(sys.argv[1])
nu = np.inf if sys.argv[2].lower()=="inf" else float(sys.argv[2])
L = int(sys.argv[3])
model = sys.argv[4]
rv, rk = float(sys.argv[5]), float(sys.argv[6])
sigmaT = sys.argv[7]
initI = int(sys.argv[8])
assert sigmaT in ["lin", "softmax"]
assert model in ["spiked", "max"]

nMC = int(1e5)
if model=="max" and nu==np.inf:
    nMC *= L
tMax = 150
tol = 1e-4

def _lin(chi):
    return 1+chi
def _dlin(chi):
    return np.identity(L)
def _ddlin(chi):
    return np.zeros((L,L,L))

def _softmax(chi):
    m = np.max(chi)
    e = np.exp(chi-m)
    return e/np.sum(e)
def _dsoftmax(chi):
    softmax = _softmax(chi)
    return softmax[np.newaxis,:]*(np.identity(L)-softmax[:,np.newaxis])
def _ddsoftmax(chi):
    softmax = _softmax(chi)
    ddsoftmax = softmax[np.newaxis,np.newaxis,:] \
                *(np.identity(L)[:,np.newaxis,:]-softmax[:,np.newaxis,np.newaxis]) \
                *(np.identity(L)[np.newaxis,:,:]-softmax[np.newaxis,:,np.newaxis])
    ddsoftmax -= softmax[np.newaxis,np.newaxis,:]*softmax[np.newaxis,:,np.newaxis] \
                *(np.identity(L)[:,:,np.newaxis]-softmax[:,np.newaxis,np.newaxis])
    return ddsoftmax

if sigmaT=="lin":
    sigma, dsigma, ddsigma = _lin, _dlin, _ddlin
elif sigmaT=="softmax":
    sigma, dsigma, ddsigma = _softmax, _dsoftmax, _ddsoftmax

def _updateVK(mvC, mkC, qvC, qkC, VvC, VkC):
    Vv, Vk = 1/(rv+VvC), 1/(rk+VkC)
    mv, mk = mvC*Vv, mkC*Vk
    qv, qk = (mvC**2+qvC)*Vv**2, (mkC**2+qkC)*Vk**2
    return mv, mk, qv, qk, Vv, Vk

def _psi(zchi, omega, gamma, Vv, Vk, y):
    z = zchi[::2]
    chi = zchi[1::2]
    
    psi = -(y-z@sigma(chi))**2/2
    psi += -np.sum((z-omega)**2)/Vv/2
    psi += -np.sum((chi-gamma)**2)/Vk/2
    return -psi

def _gradPsi(zchi, omega, gamma, Vv, Vk, y):
    z = zchi[::2]
    chi = zchi[1::2]
    preAct = y-z@sigma(chi)
    
    B = np.zeros(2*L)
    B[::2] += sigma(chi)*preAct-(z-omega)/Vv
    B[1::2] += dsigma(chi)@z*preAct-(chi-gamma)/Vk
    return -B

def _hessPsi(zchi, omega, gamma, Vv, Vk, y):
    z = zchi[::2]
    chi = zchi[1::2]
    sigmachi = sigma(chi)
    dsigmachi = dsigma(chi)
    preAct = y-z@sigmachi
    
    A = np.zeros((2*L, 2*L))
    A[::2,::2] += -np.outer(sigmachi, sigmachi)
    A[::2,1::2] += -np.outer(sigmachi, dsigmachi@z)+dsigmachi*preAct
    A[1::2,::2] += -np.outer(dsigmachi@z, sigmachi)+dsigmachi.T*preAct
    A[1::2,1::2] += -np.outer(dsigmachi@z, dsigmachi@z)+ddsigma(chi)@z*preAct
    for l in range(L):
        A[2*l, 2*l] += -1/Vv
        A[2*l+1, 2*l+1] += -1/Vk       
    return -A

def _omegasGammas(mv, mk, qv, qk):
    omegas = np.sqrt(qv)*zetas
    omegas[0,:] = ys*mv+np.sqrt(qv-mv**2)*zetas[0,:]
    if model=="spiked":
        gammas = np.sqrt(qk)*xis
        gammas[0,:] += np.sqrt(nu)*mk
    elif model=="max":
        gammas = mk*chis_+np.sqrt(qk-mk**2)*xis
    return omegas, gammas

def _proxi(omegas, gammas, Vv, Vk):
    zs = np.zeros((L, nMC))
    chis = np.zeros((L, nMC))
    covZs = np.zeros((L, nMC))
    covChis = np.zeros((L, nMC))

    for n in range(nMC):
        if gs[n]==0:
            zchi, Ainv = np.zeros(2*L), np.zeros((2*L, 2*L))
        else:
            zchi = optimize.minimize(_psi, zchisPr[:,n], args=(omegas[:,n], gammas[:,n], Vv, Vk, ys[n]), \
                                           method='Newton-CG', jac=_gradPsi, hess=_hessPsi, tol=tol**2).x
            Ainv = np.linalg.inv(_hessPsi(zchi, omegas[:,n], gammas[:,n], Vv, Vk, ys[n]))
        zchisPr[:,n] = zchi
        for l in range(L):
            zs[l,n] = zchi[2*l]
            chis[l,n] = zchi[2*l+1]
            covZs[l,n] = Ainv[2*l, 2*l]
            covChis[l,n] = Ainv[2*l+1, 2*l+1]
            
    return zs, chis, covZs, covChis
    
def _update(x):
    mv, mk, qv, qk, Vv, Vk = reparam(x)
    omegas, gammas = _omegasGammas(mv, mk, qv, qk)
    zs, chis, covZs, covChis = _proxi(omegas, gammas, Vv, Vk)
    
    mvC = alpha/Vv*np.mean(gs*(ys*zs[0,:]-covZs[0,:]*mv/Vv))
    if model=="spiked":
        mkC = alpha/Vk*(np.sqrt(nu)*np.mean(chis[0,:])-nu*mk)
    elif model=="max":
        mkC = alpha/Vk*np.mean(gs*np.sum(chis_*chis-covChis*mk/Vk, axis=0))
    else:
        pass
    qvC = alpha/Vv**2*np.mean(gs*np.sum((zs-omegas)**2, axis=0))
    qkC = alpha/Vk**2*np.mean(gs*np.sum((chis-gammas)**2, axis=0))
    VvC = alpha*L/Vv-alpha/Vv**2*np.mean(gs*np.sum(covZs, axis=0))
    VkC = alpha*L/Vk-alpha/Vk**2*np.mean(gs*np.sum(covChis, axis=0))

    update_mv, update_mk, update_qv, update_qk, update_Vv, update_Vk = _updateVK(mvC, mkC, qvC, qkC, VvC, VkC)
    x = np.abs(update_mv), np.abs(update_mk), np.abs(update_qv-update_mv**2), np.abs(update_qk-update_mk**2), np.abs(update_Vv), np.abs(update_Vk)
    return np.array(x)
    
def _err(mv, mk, qv, qk, Vv, Vk):
    zs, chis = omegas, gammas
    err = np.mean([gs[n]*(ys[n]-zs[:,n]@sigma(chis[:,n]))**2 for n in range(nMC)])
    return err

def reparam(x):
    mv = np.abs(x[0])
    mk = np.abs(x[1])
    qv = np.abs(x[2])+mv**2
    qk = np.abs(x[3])+mk**2
    Vv = np.abs(x[4])
    Vk = np.abs(x[5])
    return mv, mk, qv, qk, Vv, Vk

def fixed_point(f, x0, xtol, maxiter):
    p0 = x0
    for t in range(maxiter):
        p1 = f(p0)
        p2 = f(p1)
        d = p2-2*p1+p0
        if np.any(d==0):
            p = p2
        else:
            p = p0-(p1-p0)**2/d
        err = np.abs(1-p0/p)
        if np.all(err<xtol):
            break
        p0 = p
    return p, err, t
    
zetas = np.random.normal(0, 1, (L, nMC))
xis = np.random.normal(0, 1, (L, nMC))
ys = np.random.normal(0, 1, nMC)
zchisPr = np.zeros((2*L, nMC))
if model=="spiked":
    gs = np.ones(nMC)
elif model=="max":
    chis_ = np.random.normal(0, 1, (L, nMC))
    if nu==np.inf:
        gs = L*(np.argmax(chis_, axis=0)==0)
    else:
        m = np.max(chis_, axis=0, keepdims=True)
        gs = L*np.exp(nu*(chis_[0,:]-m[0,:]))/np.sum(np.exp(nu*(chis_-m)), axis=0)

if initI:
    eps = 2**-3
    x = np.array([1., 1, 0, 0, eps, eps])
else:
    x = np.array([0., 0, 1, 1, 1, 1])

x, diff, t = fixed_point(_update, x, tol, tMax)
mv, mk, qv, qk, Vv, Vk = reparam(x)
err = _err(mv, mk, qv, qk, Vv, Vk)

print("{}, {}, {}, {}, {}, {}, {}".format(mv, mk, qv, qk, Vv, Vk, err))


==> anc/att_empirical.py <==
import sys
import numpy as np
import torch
from torch import nn, optim

"""
Simulate the attention at finite N and D and compute its train and test risks. Prints (m_vv, m_vk, m_kv, m_kk, q_vv, q_vk, q_kk, V_vv, V_vk, V_kk, train risk, test risk).
D : int ; dimension of the embeddings.
alpha : float ; sample complexity.
nu : float or "inf" ; signal strength.
L : int ; sequence length.
Lrandom : bool ; if true the sequence lengths are random uniform in [1, Lmax] ; if false the sequence lengths are Lmax.
model : in ["spiked", "max"] ; choice of the model between the spiked-SLR or the max-SLR.
rv : float ; regularization on v.
rk : float ; regularization on k.
sigmaT : in ["lin", "softmax"] ; choice of the activation function between linear and softmax.
initI : bool ; if true starts from an informed initialization ; if false starts from an uninformed initialization.
"""

D = int(sys.argv[1])
alpha = float(sys.argv[2])
N = int(alpha*D)
nu = torch.inf if sys.argv[3].lower()=="inf" else float(sys.argv[3])
L = int(sys.argv[4])
Lrandom = int(sys.argv[5])
model = sys.argv[6]
rV = float(sys.argv[7])
rK = float(sys.argv[8])
sigmaT = sys.argv[9]
initI = int(sys.argv[10])
assert model in ["spiked", "max"]
assert sigmaT in ["lin", "softmax"]

computeV = False  #whether to compute V or not ; long if D>3000
tMax = 1000

if sigmaT=="lin":
    sigma = lambda chi: 1+chi
    neutre = -1
elif sigmaT=="softmax":
    sigma = lambda chi: torch.softmax(chi, dim=1)
    neutre = -torch.inf

def instance_spiked():
    v, k = torch.randn(D), torch.randn(D)
    X = torch.randn((N,L,D))
    X[:,0,:] += torch.unsqueeze(k, 0)*np.sqrt(nu/D)
    mask = torch.zeros(N,L,dtype=bool)
    X_test = torch.randn((N,L,D))
    X_test[:,0,:] += torch.unsqueeze(k, 0)*np.sqrt(nu/D)
    mask_test = torch.zeros(N,L,dtype=bool)
    if Lrandom:
        for n in range(N):
            mask[n,(1+torch.randint(L,(1,))):] = True
            mask_test[n,(1+torch.randint(L,(1,))):] = True
    y = X[:,0,:]@v/np.sqrt(D)
    y_test = X_test[:,0,:]@v/np.sqrt(D)
    return v, k, X, X_test, mask, mask_test, y, y_test

def instance_max():
    v, k = torch.randn(D), torch.randn(D)
    X = torch.randn((N,L,D))
    mask = torch.zeros(N,L,dtype=bool)
    X_test = torch.randn((N,L,D))
    mask_test = torch.zeros(N,L,dtype=bool)
    if Lrandom:
        for n in range(N):
            mask[n,(1+torch.randint(L,(1,))):] = True
            mask_test[n,(1+torch.randint(L,(1,))):] = True
    chi = X@k/np.sqrt(D)
    chi[mask] -= torch.inf
    chi_test = X_test@k/np.sqrt(D)
    chi_test[mask] -= torch.inf
    if nu==torch.inf:
        epsilon_test = torch.argmax(chi, dim=1)
        epsilon_test = torch.argmax(chi_test, dim=1)
    else:
        epsilon = torch.multinomial(torch.softmax(nu*chi, dim=1), 1)[:,0]
        epsilon_test = torch.multinomial(torch.softmax(nu*chi_test, dim=1), 1)[:,0]
    y = X[torch.arange(N),epsilon,:]@v/np.sqrt(D)
    y_test = X_test[torch.arange(N),epsilon_test,:]@v/np.sqrt(D)
    return v, k, X, X_test, mask, mask_test, y, y_test
    
class ERM(nn.Module):
    def __init__(self, rV, rK, v=None, k=None):
        super().__init__()
        self.v = nn.Parameter(v.clone() if initI else torch.randn(D))
        self.k = nn.Parameter(k.clone() if initI else torch.randn(D))
        self.rV = rV
        self.rK = rK

    def forward(self, X, mask):
        chi = X@self.k/np.sqrt(D)
        chi[mask] = neutre
        h = torch.sum(sigma(chi)*(X@self.v/np.sqrt(D)), dim=1)
        return h

    def loss(self, h, y):
        return torch.sum((y-h)**2/2)+self.rV*torch.sum(self.v**2)/2+self.rK*torch.sum(self.k**2)/2

def _err(h, y):
    with torch.no_grad():
        return torch.mean((y-h)**2).item()


if model=="spiked":
    v, k, X, X_test, mask, mask_test, y, y_test = instance_spiked()
elif model=="max":
    v, k, X, X_test, mask, mask_test, y, y_test = instance_max()
else:
    pass
    
model = ERM(rV, rK, v, k)
optimiseur = optim.LBFGS(model.parameters(), lr=1, max_iter=20, history_size=10)
losses = []

for n in range(tMax):
    def closure():
        optimiseur.zero_grad()
        h = model(X, mask)
        loss = model.loss(h, y)
        loss.backward()
        return loss
    optimiseur.step(closure)
    
    with torch.no_grad():
        h = model(X, mask)
        losses.append(model.loss(h, y).item())
    if n>10:
        diff = np.std(losses[-10:])/np.abs(np.mean(losses[-10:]))
        if diff<1e-8:
            break
        
with torch.no_grad():
    h = model(X, mask)
    loss = model.loss(h, y)
    err = _err(h, y)
    h_test= model(X_test, mask_test)
    err_test = _err(h_test, y_test)
    mVV = torch.mean(v*model.v)
    mVK = torch.mean(v*model.k)
    mKV = torch.mean(k*model.v)
    mKK = torch.mean(k*model.k)
    qVV = torch.mean(model.v*model.v)
    qVK = torch.mean(model.v*model.k)
    qKK = torch.mean(model.k*model.k)

if computeV:
    def _loss(vk):
        v, k = vk[:D], vk[D:]
        h = torch.sum(sigma(X@k/np.sqrt(D))*(X@v/np.sqrt(D)), dim=1)
        return torch.sum((y-h)**2/2)+rV*torch.sum(v**2)/2+rK*torch.sum(k**2)/2
    hess = torch.autograd.functional.hessian(_loss, inputs=torch.cat((model.v, model.k)))
    hessInv = torch.linalg.inv(hess)
    vVV = torch.trace(hessInv[:D,:D]).item()/D
    vVK = torch.trace(hessInv[D:,:D]).item()/D
    vKK = torch.trace(hessInv[D:,D:]).item()/D
else:
    vVV, vVK, vKK = -1, -1, -1
    
print("{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}".format(mVV, mVK, mKV, mKK, qVV, qVK, qKK,
                                                              vVV, vVK, vKK, err, err_test))


==> anc/att_pop.py <==
import sys
import numpy as np
from scipy import optimize, special

"""
Computes the optimal population risk for the attention. Prints (m_vv, m_kk, R_vv, R_kk, risk).
nu : float or "inf" ; signal strength.
Lmax : int ; sequence length.
Lrandom : bool ; if true the sequence lengths are random uniform in [1, Lmax] ; if false the sequence lengths are Lmax.
model : in ["spiked", "max"] ; choice of the model between the spiked-SLR or the max-SLR.
sigmaT : in ["lin", "1+erfB", "softmax", "softplusn"] ; choice of the activation function between linear, erf with constant term and biais, softmax and normalized softplus.
"""

nu = np.inf if sys.argv[1].lower()=="inf" else float(sys.argv[1])
Lmax = int(sys.argv[2])
Lrandom = int(sys.argv[3])
model = sys.argv[4]
sigmaT = sys.argv[5]
assert model in ["spiked", "max"]
assert sigmaT in ["lin", "1+erfB", "softmax", "softplusn"]
learnBiais = sigmaT=="1+erfB"

nMC = int(1e5)
if model=="max" and nu==np.inf:
    nMC *= Lmax
chis = np.random.randn(Lmax, nMC)
if model=="spiked":
    chis[0,:] += np.sqrt(nu)
zs = np.random.randn(Lmax, nMC)
zetas = np.random.randn(Lmax, nMC)
xis = np.random.randn(Lmax, nMC)

def _g0(chis):
    if model=="spiked":
        g0 = 1
    elif model=="max":
        if nu==np.inf:
            g0 = 1*(np.argmax(chis, axis=0)==0)
        else:
            g0 = special.softmax(nu*chis, axis=0)[0,:]
        g0 *= chis.shape[0]
    return g0

eps = 2**-30
def _sigma(b, sigmaT, c):
    if sigmaT=="lin":
        sigma = b+1
    elif sigmaT=="1+erfB":
        sigma = 1+special.erf(b+c)
    elif sigmaT=="softmax":
        sigma = special.softmax(b, axis=0)
    elif sigmaT=="softplusn":
        sigma = special.softplus(b)
        sigma /= eps+np.sum(sigma, axis=0, keepdims=True)
    return sigma

def _err(x):
    mvv, mkk, Rvv, Rkk = x[:4]
    if learnBiais:
        c = x[-1]
    else:
        c = 0
    a = mvv*zs+Rvv*zetas
    b = mkk*chis+Rkk*xis
    if not Lrandom:
        yC = np.sum(a*_sigma(b, sigmaT, c), axis=0)
        err = np.mean(_g0(chis)*(zs[0,:]-yC)**2)
    else:
        err = 0
        for l in range(1,Lmax+1):
            yC = np.sum(a[:l,:]*_sigma(b[:l,:], sigmaT, c), axis=0)
            err += np.mean(_g0(chis[:l,:])*(zs[0,:]-yC)**2)/Lmax
    return err

if learnBiais:
    x = 0, 0, 1, 1, 0
else:
    x = 0, 0, 1, 1
    
optim = optimize.minimize(_err, x)
err = optim.fun
mvv, mkk, Rvv, Rkk = optim.x[:4]

print("{}, {}, {}, {}, {}".format(mvv, mkk, Rvv, Rkk, err))


==> anc/readme.md <==
# Statistical Advantage of Softmax Attention: Insights from Single-Location Regression

We provide the code to run our simulations and predictions. The description of the input parameters and outputs are given in the programs.

Requirements :
* python 3.11.7
* numpy 2.3.1
* scipy 1.16.0
* pytorch 2.7.0

## Population loss

**Bayes risk**

`python BO_pop.py nu Lmax Lrandom model`

**Optimal population risk of the attention**

`python att_pop.py nu Lmax Lrandom model sigmaT`

## Finite sample complexity

**Bayes-optimal test risk for max-SLR**

`python BO_maxSLR.py alpha L initI`

**Bayes-optimal test risk for spiked-SLR**

`python BO_spikedSLR.py alpha nu L initI`

**Test risk of the attention**

`python att.py alpha nu L model rv rk sigmaT initI`

**Simulation of the attention**

`python att_empirical.py D alpha nu L Lrandom model rv rk sigmaT initI`
